Dragonfly: a modular deep reinforcement learning library

Dragonfly is a deep reinforcement learning library focused on modularity, in order to ease experimentation and developments. It relies on a json serialization that allows to swap building blocks and perform parameter sweep, while minimizing code maintenance. Some of its features are specifically designed for CPU-intensive environments, such as numerical simulations. Its performance on standard agents using common benchmarks compares favorably with the literature.

==> fig/mixing/heatmap.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy             as np

x_original = np.loadtxt('obs_original', delimiter=',')
x_pca = np.loadtxt('obs_pca', delimiter=',')
#x_ae = np.loadtxt('obs_ae', delimiter=',')

data_original = x_original[:,2]
data_pca = x_pca[:,2]
#data_ae = x_ae[:,2]
plt.imshow(data_original[np.newaxis,:], cmap="RdBu_r", extent=[0,1000,0,50], vmin=0, vmax=1)
plt.gca().set_yticks([])
plt.gca().set_xticks([])
plt.tight_layout()
plt.savefig('original.png')
plt.imshow(data_pca[np.newaxis,:500], cmap="RdBu_r", extent=[0,500,0,50], vmin=0, vmax=1)
plt.gca().set_yticks([])
plt.gca().set_xticks([])
plt.tight_layout()
plt.savefig('pca.png')
#plt.imshow(data_ae[np.newaxis,:500], cmap="RdBu_r", extent=[0,500,0,50], vmin=0, vmax=1)
#plt.gca().set_yticks([])
#plt.gca().set_xticks([])
#plt.tight_layout()
#plt.savefig('ae.png')


==> fig/srl/heatmap.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy             as np

x_original = np.loadtxt('obs_original', delimiter=',')
x_pca = np.loadtxt('obs_pca', delimiter=',')

data_original = x_original[:,2]
data_pca = x_pca[:,2]
plt.imshow(data_original[np.newaxis,:], cmap="RdBu_r", extent=[0,1000,0,50], vmin=0, vmax=1)
plt.gca().set_yticks([])
plt.gca().set_xticks([])
plt.tight_layout()
plt.savefig('original.png')
plt.imshow(data_pca[np.newaxis,:500], cmap="RdBu_r", extent=[0,300,0,50], vmin=0, vmax=1)
plt.gca().set_yticks([])
plt.gca().set_xticks([])
plt.tight_layout()
plt.savefig('pca.png')

